Three-dimensional magnetization textures as quaternionic functions

Thanks to the recent progress in bulk full three-dimensional nanoscale magnetization distribution imaging, there is a growing interest to three-dimensional (3D) magnetization textures, promising new high information density spintronic applications. Compared to 1D domain walls or 2D magnetic vortices/skyrmions, they are a much harder challenge to represent, analyze and reason about. Here we build analytical representation for such a textures (with arbitrary number of singularity-free hopfions and singular Bloch point pairs) as products of simple quaternionic functions. It can serve as a language for expressing theoretical models of 3D magnetization textures and specifying a variety of topologically non-trivial initial conditions for micromagnetic simulations. It also follows from the quaternion algebra properties that three dimensional magnetic states can potentially be useful for implementing topological quantum computation.

==> anc/supplemental.m <==
(* Functions for analytical 3D micromagnetics with quaternions.

   (c) 2025 Konstantin L. Metlov <metlov@donfti.ru>

This code is licensed under the Creative Commons Attribution 4.0 \
International License (CC BY 4.0). You can view a copy of the license \
at https://creativecommons.org/licenses/by/4.0/

To run: 1) copy this whole text file into a Mathematica notebook cell; 2) evaluate it; 3) copy the commented out examples at the end of this file into separate cells and evaluate them to reproduce the Figures from the paper. This code is not limited to these examples, it can produce infinite number of infinitely more complex magnetization textures with hopfions and Bloch points.

PREREQUISITE: Before running please download and install the \
QuaternionAnalysis package from \
https://w3.math.uminho.pt/QuaternionAnalysis/
*)

Needs["QuaternionAnalysis`"];


(* =====================================*)
(* ============= UTILITY FUNCTIONS      *)

(* test for fully numerically resolved quaternion *)

QuaternionNumericQ = QuaternionQ[#] && And @@ NumericQ /@ List @@ #&;

(* if a and b are unit-norm pure quaternions, which are not parallel \
or antiparallel to each other *)

urotABunit[an_?QuaternionQ, bn_?QuaternionQ] :=
    Block[{w, ax, v},
        w = -Re[(bn ** an + an ** bn) / 2];(* scalar product of an and bn 
            *)
        v = (# / Abs[#]&)[(an ** bn - bn ** an) / 2];                
                              (* 
normalized vector product of an and bn *)
        Sqrt[(1 + w) / 2] + Sqrt[(1 - w) / 2] v
    ];

(* if a and b are non-zero-norm pure quaternions, which are  not \
parallel or antiparallel to each other *)

urotAB[a_?QuaternionQ, b_?QuaternionQ] :=
    urotABunit[(# / Abs[#]&)[a], (# / Abs[#]&)[b]];

(* if a and b are unit-norm pure quaternions *)

Clear[urotABunitGen];

urotABunitGen[an_?QuaternionQ, bn_?QuaternionQ] :=
    Block[{w, v},
        w = -Re[(bn ** an + an ** bn) / 2];
        If[NumericQ[w] && (w == 1),
            Quaternion[1, 0, 0, 0]
            ,
            If[NumericQ[w] && (w == -1),
                Block[{eX, eY, ax},
                    eX = Quaternion[0, 1, 0, 0];
                    eY = Quaternion[0, 0, 1, 0];
                    (* we find another vector, which is not parallel to b 
                        *)
                    ax =
                        If[Norm[(bn ** eX - eX ** bn) / 2] > 0,
                            eX
                            ,
                            eY
                        ];
(* and find a rotation axis, 
which is perpendicular to b and this vector *)
                    v = (# / Abs[#]&)[(ax ** bn - bn ** ax) / 2];
                    (* then to a flip by P/2 around it *)
                    Cos[Pi / 2] + Sin[Pi / 2] v
                ]
                ,
                (* the rest of the cases can be handled by the general formula 
                    *)
                urotABunit[an, bn]
            ]
        ]
    ];

(* if a and b are two arbitrary non-zero-norm pure quaternions *)

urotABGen[a_?QuaternionQ, b_?QuaternionQ] :=
    urotABunitGen[(# / Abs[#]&)[a], (# / Abs[#]&)[b]];

    
(* =====================================*)
(* ============= HOPFIONS               *)

(* default profile function e, localizing the hopfion approximately \
inside the unit sphere *)

(* For this definition of e the factor e/(1-e) = 6 (x^2+2 x^6) *)

defaultE =
    Function[{x},
        1 - 1 / (1 + 6 x^2 + 12 x^6)
    ];

(* single Hopfion in E^3 *)

Hf[q_?QuaternionQ] :=
    (1 - Abs[q] ^ 2 + 2 q) / (1 + Abs[q] ^ 2);

HfN[q_?QuaternionNumericQ] :=
    Hf[q];

(* a hopfion, at qc localized by a profile function *)

Hopfion[q_?QuaternionQ, qc_?QuaternionQ, eps_:0, pE_:defaultE] :=
    Block[{f},
        f = 1 / (Norm[q - qc] + eps) pE[Norm[q - qc]] / (1 - pE[Norm[
            q - qc]]);
        Hf[(q - qc) * f]
    ];

HopfionN[q_?QuaternionNumericQ, qc_?QuaternionNumericQ, eps_:0.000001,
     pE_:defaultE] :=
    Hopfion[q, qc, eps, pE];

(* composition of two hopfions -- just a wrapper around quaternionic \
product *)

HopfionCombine[H1_?QuaternionQ, H2_?QuaternionQ] :=
    H1 ** H2;

HopfionCombineN[H1_?QuaternionNumericQ, H2_?QuaternionNumericQ] :=
    HopfionCombine[H1, H2];


(* =====================================*)
(* ============= BLOCH POINTS           *)

(* a BP (or a combination of BPs) is described by a list of three \
functions: the magnetization "m";the normal "n" to the plane in which \
the magnetization vectors lie;the magnetization "m_i" at infinity. *)

BPstructNumericQ = VectorQ[#, QuaternionNumericQ] && Length[#] == 3&;

(* a single BP pair, consisting of a BP at q1 and anti-BP at q2 *)

(* The angle beta allows to introduce an arbitrary rotation of the \
third vector in the triple product (for a single BP pair it also \
coincides with the magnetization at infinity) around the normal to \
the magnetization vector plane. For a single BP this just rotates the \
magnetization at infinity, which will eventually be cancelled by the \
BPcorrInf function. However, for a combination of BP pairs, the angle \
beta influences the direction of the internal domains, forming in \
between of BPs. It is possile to specify the profile (scaling) \
functions for each Bloch point separately. *)

Clear[BPPQ, BPPQN];

BPPQ[q_?QuaternionQ, q1_?QuaternionQ, q2_?QuaternionQ, beta_:0, eps_:
    0, pE1_:defaultE, pE2_:defaultE] :=
    Block[{v, uv, m, n, f1, f2},
        f1 = 1 / (Norm[q] + eps) pE1[Norm[q]] / (1 - pE1[Norm[q]]);
        f2 = 1 / (Norm[q] + eps) pE2[Norm[q]] / (1 - pE2[Norm[q]]);
        n = (# / Abs[#]&)[((q * f1 - q1) ** (q * f2 - q2) - (q * f2 -
             q2) ** (q * f1 - q1)) / 2];
        v = (# / Abs[#]&)[q1 - q2];
        uv = Cos[beta] + Sin[beta] n;
        v = uv ** v ** Conjugate[uv];
        m = v ** ((# / Abs[#]&)[q * f1 - q1]) ** Conjugate[((# / Abs[
            #]&)[q * f2 - q2])];
        {m, n, v}
    ];

BPPQN[q_?QuaternionNumericQ, q1_?QuaternionNumericQ, q2_?QuaternionNumericQ,
     beta_:0] :=
    BPPQ[q, q1, q2, beta, 0.000001];

(* composition of two BP pairs. Similarly to the case of a single \
pair, the angle beta can be used to rotate the magnetization at \
infinity *)

Clear[BPcombine, BPcombineN];

BPcombine[BP1_?VectorQ, BP2_?VectorQ, beta_:0] :=
    Block[{m1, n1, mi1, u1, m2, n2, mi2, u2, un1n2half, n, mi1p, v, uv,
         m, mi},
        {m1, n1, mi1} = BP1;
        {m2, n2, mi2} = BP2;
        If[Chop[Re[-(n1 ** n2 + n2 ** n1) / 2]] == -1,
            n2 = -n2
        ];
        un1n2half = Sqrt[urotABunitGen[n1, n2]];                     
                        (* 
half way from n1 towards n2 *)
        n = un1n2half ** n1 ** Conjugate[un1n2half];
        u1 = urotABunitGen[n1, n];(* rotate first towards common normal 
            *)
        u2 = urotABunitGen[n2, n];                    (* 
rotate second towards common normal *)
        mi1p = u1 ** mi1 ** Conjugate[u1];
        v = (# / Abs[#]&)[n ** mi1p - mi1p ** n];                    
                          (* a vector in the m1, 
m2 plane *)
        uv = Cos[beta] + Sin[beta] n;
        v = uv ** v ** Conjugate[uv];
        m = v ** (u1 ** m1 ** Conjugate[u1]) ** (u2 ** m2 ** Conjugate[
            u2]);
        mi = v ** (u1 ** mi1 ** Conjugate[u1]) ** (u2 ** mi2 ** Conjugate[
            u2]);
        {m, n, mi}
    ];

BPcombineN[BP1_?BPstructNumericQ, BP2_?BPstructNumericQ, \[Beta]_:0] :=
    BPcombine[BP1, BP2, \[Beta]];

(* rotates the magnetization in such a way that at infinity it is \
aligned with the OZ axis *)

Clear[BPcorrInf, BPcorrInfN];

BPcorrInf[BP_?VectorQ] :=
    Block[{m, n, mi, eZ, ug},
        {m, n, mi} = BP;
        eZ = Quaternion[0, 0, 0, 1];
        ug = urotABunitGen[mi, eZ];
        {ug ** m ** Conjugate[ug], ug ** n ** Conjugate[ug], ug ** mi
             ** Conjugate[ug]}
    ];

BPcorrInfN[BP_?BPstructNumericQ] :=
    BPcorrInf[BP];


(* =====================================*)
(* ============= PLOTTING               *)

noHopfions = Quaternion[1, 0, 0, 0];

noBPs =
    {
        Quaternion[0, 0, 0, 1],
        Quaternion[0, 1, 0, 0], (*anything perpendicular to OZ is fine*)
        Quaternion[0, 0, 0, 1]
    };

(* creates a vector function \vec{m}[x,y,z] for the magnetization \
vector field *)

(* The first parameter specifies the Bloch points in the field, the \
second parameter specifies the hopfions, the third parameter allows \
to control helicity (rotation of the magnetization vector around the \
OZ axis).*)

Clear[makeVec, makeVecN];

makeVec[BPe_?VectorQ, U_, eta_] :=
    Block[{r, QQ},
        r = Quaternion[Cos[eta], 0, 0, Sin[eta]];(* helicity *)
        QQ = r ** U ** BPe[[1]] ** Conjugate[U] ** Conjugate[r];
        Function[{x, y, z},
            Evaluate[
                If[PureQuaternionQ[QQ],
                    Apply[List, QQ][[{2, 3, 4}]]
                    ,
                    {0, 0, 0}
                ]
            ]
        ]
    ];

makeVecN[BPe_, U_, eta_?NumericQ] :=
    Function[{xx, yy, zz},
        Block[{r, QQ, UU, BPm, subN},
            r = Quaternion[Cos[eta], 0, 0, Sin[eta]];(* helicity *)
            subN = {x -> xx, y -> yy, z -> zz};                      
                   (* 
substitution of numerical values *)
            UU = (U /. subN);
            BPm = (BPe /. subN)[[1]];
            QQ = UU ** BPm ** Conjugate[UU];
            QQ = r ** QQ ** Conjugate[r];
            If[PureQuaternionQ[Chop[QQ, 10 ^ (-4)]],
                (List @@ QQ)[[{2, 3, 4}]]
                ,
                {0, 0, 0}
            ]
        ]
    ];

(* plots the magnetization distribution vec on a slice by a plane \
through the OZ axis *)

(* In-plane components are shown by arrows, the out-of-plane \
component by a color map. *)

(* The parameter "a" is an angle, which allows to rotate the slicing \
plane. *)

plotVec[vec_, sz_?NumericQ, a_?NumericQ] :=
    With[{num\[Delta] = 0.0001},
        Show[{DensityPlot[{Cos[a], -Sin[a]} . ((vec[y Sin[a], y Cos[a
            ], z])[[{1, 2}]]), {y, -sz + num\[Delta], sz}, {z, -sz + num\[Delta] 
            / 3, sz}, ColorFunction -> "LightTemperatureMap", PlotRange -> {{-sz,
             sz}, {-sz, sz}, {-1, 1}}, PlotPoints -> 50], VectorPlot[{{Sin[a], Cos[
            a]} . (vec[y Sin[a], y Cos[a], z])[[{1, 2}]], (vec[y Sin[a], y Cos[a],
             z])[[3]]}, {y, -sz + num\[Delta], sz}, {z, -sz + num\[Delta] / 3, sz
            }, VectorScaling -> "Linear", VectorRange -> All, VectorColorFunction
             -> (Black&), VectorPoints -> 40]}]
    ];

(* The distinction between the "normal" functions and their numerical \
variant with the "N" suffix above is that the numerical functions try \
to substitute the numerical values of the spatial coordinates as soon \
as they can (and remain unevaluated if they can not). The "normal" \
functions do the calculation immediately and analytically. The latter \
allow to obtain the fully analytical explicit expressions for the \
magnetization vector components as functions of cordinates if the \
Mathematica engine can handle analytical radical simplification, \
which it can't do in all cases and may require some manual help. The \
numerical functions do all the calculations numerically (that is, \
with numerical values of the coordinates at every requested point) \
and can handle much more complex hopfion and BP configurations. *)

(* The message with SetCoordinates tag is normal and is produced by \
QuaternionAnalysis package when it is successfully loaded for the \
forst time. *)


(* =====================================*)
(* ============= EXAMPLES: Fig. 1       *)
(* copy and paste the code below into a separate Notebook cell *)

(*
GraphicsGrid[Transpose[Table[{plotVec[makeVecN[noBPs, HopfionCombineN[
    HopfionN[Quaternion[0, x, y, z], Quaternion[0, 0, -delta, 0]], HopfionN[
    Quaternion[0, x, y, z], Quaternion[0, 0, delta, 0]]], 0], 2, 0], plotVec[
    makeVecN[noBPs, HopfionCombineN[HopfionN[Quaternion[0, x, y, z], Quaternion[
    0, 0, -delta, 0]], Conjugate[HopfionN[Quaternion[0, x, y, z], Quaternion[
    0, 0, delta, 0]]]], 0], 2, 0]}, {delta, 3/4, 0, -1/4}]]]
*)



(* =====================================*)
(* ============= EXAMPLES: Fig. 2       *)
(* copy and paste the code below into a separate Notebook cell *)

(*
GraphicsGrid[{{plotVec[makeVecN[BPcorrInfN[BPPQN[Quaternion[0, x, y, 
    z], Quaternion[0, -1/2, 0, 0], Quaternion[0, 1/2, 0, 0]]], noHopfions,
     Pi / 4], 2/2, 0], plotVec[makeVecN[BPcorrInfN[BPPQN[Quaternion[0, x,
     y, z], Quaternion[0, -1/2, 0, 0], Quaternion[0, 1/2, 0, 0]]], noHopfions,
     Pi / 4], 3/4, Pi / 2]}, {plotVec[makeVecN[BPcorrInfN[BPcombineN[BPPQN[
    Quaternion[0, x, y, z], Quaternion[0, 0, -1/2, 0], Quaternion[0, 0, 1
    /2, 0]], BPPQN[Quaternion[0, x, y, z], Quaternion[0, 0, 0, 1], Quaternion[
    0, 0, 0, -1]]]], noHopfions, Pi / 4], 3/4, 0], plotVec[makeVecN[BPcorrInfN[
    BPcombineN[BPPQN[Quaternion[0, x, y, z], Quaternion[0, 0, 0, 1], Quaternion[
    0, 0, 0, -1]], BPPQN[Quaternion[0, x, y, z], Quaternion[0, 0, 0, -1/2
    ], Quaternion[0, 0, 0, 1/2]]]], noHopfions, Pi / 4], 3/4, 0]}}]
*)

